Class-Number-One Cubic Fricke Companions on $\Gamma_0(2)^+$ and an Exact Chudnovsky Bridge

A structural classification-and-bridge result is proved for RS series on \(\Gamma_0(2)^+\). Among the fundamental Heegner discriminants with \(h(D)=1\), the irreducibly cubic Fricke-cusp companions occur exactly for \[ D=-11,-19,-43,-67,-163. \] The proof gives an explicit bridge between \(z=1728/j\) and \(X=256t/(t+64)^2\), a hypergeometric gauge identity, and a CM interpretation of the fibre. For \(D=-163\), the cubic Fricke RS series is the exact level-two transport of the Chudnovsky linear form.

==> anc/certificates/bridge_resultant.sage <==
# bridge_resultant.sage
# Exact verification of the bridge polynomial Phi(z,X).
# Run: sage bridge_resultant.sage
from sage.all import *
R.<t,z,X> = PolynomialRing(QQ, 3)
Phi = (729*z^2*X^3 + 3888*z^2*X^2 + 6912*z^2*X + 4096*z^2
       -1458*z*X^3 + 22356*z*X^2 - 27648*z*X + 729*X^3)
res = (z*(t+256)^3 - 1728*t^2).resultant(X*(t+64)^2 - 256*t, t)
print('resultant_identity:', res == 2^36*Phi)


==> anc/certificates/class_number_one_factorization.sage <==
# class_number_one_factorization.sage
# Exact h(D)=1 specialization and factorization for Gamma0(2)+ bridge.
# Run: sage class_number_one_factorization.sage
from sage.all import *
SX.<X> = PolynomialRing(QQ)
def phi_special(z):
    return (729*z^2*X^3 + 3888*z^2*X^2 + 6912*z^2*X + 4096*z^2
            -1458*z*X^3 + 22356*z*X^2 - 27648*z*X + 729*X^3)
def primitive_integral(P):
    coeffs = P.coefficients(sparse=False)
    L = lcm([c.denominator() for c in coeffs if c != 0])
    ints = [ZZ(c*L) for c in coeffs]
    g = gcd([abs(a) for a in ints if a != 0])
    ints = [a//g for a in ints]
    if ints[-1] < 0:
        ints = [-a for a in ints]
    return SX(ints)
jvals = {
    -4: ZZ(1728),
    -7: -ZZ(15)^3,
    -8: ZZ(20)^3,
    -11: -ZZ(32)^3,
    -19: -ZZ(96)^3,
    -43: -ZZ(960)^3,
    -67: -ZZ(5280)^3,
    -163: -ZZ(640320)^3,
}
for D in [-4,-7,-8,-11,-19,-43,-67,-163]:
    P = primitive_integral(phi_special(QQ(1728)/QQ(jvals[D])))
    patt = ' '.join([f'{f.degree()}^{e}' for f,e in P.factor()])
    print(f'D={D:5d} pattern={patt} P={P}')


==> anc/certificates/d163_transport_identity.sage <==
# d163_transport_identity.sage
# Exact squared coefficient bridge and alpha polynomial at D=-163.
# Run: sage d163_transport_identity.sage
from sage.all import *
R.<t> = PolynomialRing(QQ)
Pt = t^3 + 262537412640768768*t^2 + 196608*t + 16777216
K.<a> = NumberField(Pt)
tt = a
chi163_star = QQ(-223263987730882560)
rho2 = (tt + 256)/(tt + 64)
S = (tt - 64)/(tt + 64)
lam = ((tt+256)*(64-tt))/((512-tt)*(tt+64))
mu = -96*tt/((tt+256)*(64-tt))
alpha = QQ(1)/12 * (4*(tt^2 + 80*tt + 1024)/(tt+64)^2
                    - (tt+256)/(tt+64) - 1
                    - 2*chi163_star*tt^2/((tt+64)*(tt+256)*(tt-512)))
lhs_A = 163*(alpha-S*mu)^2/rho2
rhs_A = QQ(13591409)^2/(QQ(426880)^2*QQ(10005))
lhs_B = 163*S^2/(rho2*lam^2)
rhs_B = QQ(272570067)^2/(QQ(213440)^2*QQ(10005))
print('A_squared_identity:', lhs_A == rhs_A)
print('B_squared_identity:', lhs_B == rhs_B)
Y = polygen(QQ, 'Y')
claimed = 668649972819460401*Y^3 + 50012252033677839*Y^2 + 1467*Y - 41450311432931
print('alpha_minpoly_matches:', alpha.minpoly().monic() == claimed.monic())


==> anc/certificates/independent_certs.py <==
# independent_certs.py
# Independent SymPy reproduction: discriminants and ODE bridge.
import sympy as sp

X = sp.symbols('X')
cubics = {
-11: [290521,-420048,531200,4096],
-19: [191850201,-11442384,14162688,4096],
-43: [191103722496729,-11446268112,14155782912,4096],
-67: [5289852925222272729,-1904373500112,2355167238912,4096],
-163: [16827610604518993301932059648729,-3396577776039932112,4200598602252294912,4096],
}
print("CERT-1: disc(P_D) in D*(Q^x)^2, independent integer_nthroot check")
for D,(c3,c2,c1,c0) in cubics.items():
    P = c3*X**3+c2*X**2+c1*X+c0
    disc = sp.discriminant(P, X)
    q_, r_ = divmod(int(disc), D)
    s, exact = sp.integer_nthroot(q_, 2)
    print(f"  D={D}: D|disc={r_==0}, disc/D perfect square={exact}, disc<0={int(disc)<0}")

print()
print("CERT-2: ODE bridge, normal forms on the t-line")
t = sp.symbols('t')
w = sp.symbols('w')
def pullback(wt, a, b):
    p = (1 - sp.Rational(3,2)*w)/(w*(1-w))
    q = -(a*b)/(w*(1-w))
    wp = sp.cancel(sp.diff(wt,t)); wpp = sp.cancel(sp.diff(wt,t,2))
    P = sp.cancel(sp.together(p.subs(w,wt)*wp - wpp/wp))
    R = sp.cancel(q.subs(w,wt)*wp**2)
    Q = sp.cancel(sp.together(R - P**2/4 - sp.diff(P,t)/2))
    return P,Q
zt = 1728*t**2/(t+256)**3
Xt = 256*t/(t+64)**2
P1,Q1 = pullback(zt, sp.Rational(1,12), sp.Rational(5,12))
P2,Q2 = pullback(Xt, sp.Rational(1,8), sp.Rational(3,8))
dQ = sp.cancel(sp.together(Q1-Q2))
gauge = sp.cancel(sp.together((P2-P1)/2 - sp.Rational(1,4)*(1/(t+256)-1/(t+64))))
print("  Q1 - Q2 =", dQ, " -> PASS" if dQ == 0 else " -> FAIL")
print("  (P2-P1)/2 - d/dt log rho^(1/2) =", gauge, " -> PASS" if gauge == 0 else " -> FAIL")
print("  common Q(t) =", sp.factor(Q1))
print("  1 - z(t) =", sp.factor(sp.together(1-zt)))
print("  1 - X(t) =", sp.factor(sp.together(1-Xt)))


==> anc/certificates/numeric_certs.py <==
# numeric_certs.py
import mpmath as mp

print("CERT-3: branch bridge f1(z(t)) = rho^(1/2) f2(X(t)), dps=60")
mp.mp.dps = 60
for tv in [mp.mpf(-2600), mp.mpf(-777777), mp.mpf('-1000000')]:
    zv = 1728*tv**2/(tv+256)**3
    xv = 256*tv/(tv+64)**2
    lhs = mp.hyp2f1(mp.mpf(1)/12, mp.mpf(5)/12, 1, zv)
    rhs = ((tv+256)/(tv+64))**(mp.mpf(1)/4) * mp.hyp2f1(mp.mpf(1)/8, mp.mpf(3)/8, 1, xv)
    print(f"  t={int(tv)}: |z|={float(abs(zv)):.4f} |X|={float(abs(xv)):.6f}  f1-rho^.5*f2 = {mp.nstr(lhs-rhs,4)}")
tv = mp.mpf('-1000000')
zv = 1728*tv**2/(tv+256)**3; xv = 256*tv/(tv+64)**2
L3 = mp.hyper([mp.mpf(1)/6,mp.mpf(1)/2,mp.mpf(5)/6],[1,1],zv)
R3 = mp.sqrt((tv+256)/(tv+64))*mp.hyper([mp.mpf(1)/4,mp.mpf(1)/2,mp.mpf(3)/4],[1,1],xv)
print("  3F2 level, t=-1e6: F1 - rho*F2 =", mp.nstr(L3-R3,4))

print()
print("CERT-4: eta/Eisenstein identities at tau=1.3i, dps=50")
mp.mp.dps = 50
def eta(tau):
    q = mp.expjpi(2*tau)
    return q**(mp.mpf(1)/24)*mp.qp(q)
def E2(tau):
    q = mp.expjpi(2*tau)
    return 1 - 24*mp.nsum(lambda n: n*q**n/(1-q**n), [1, mp.inf])
tau = mp.mpc(0, '1.3')
e1, e2v = eta(tau), eta(2*tau)
Aq = e1**16/e2v**8; Bq = e2v**16/e1**8
tq = (e1/e2v)**24
Xq = 256*tq/(tq+64)**2
zq = 1728*tq**2/(tq+256)**3
G = 2*E2(2*tau) - E2(tau)
F2v = mp.hyper([mp.mpf(1)/4,mp.mpf(1)/2,mp.mpf(3)/4],[1,1],Xq)
F1v = mp.hyper([mp.mpf(1)/6,mp.mpf(1)/2,mp.mpf(5)/6],[1,1],zq)
print("  F2(X(tau)) - G           =", mp.nstr(abs(F2v - G),4))
print("  G^2 - (A+64B)            =", mp.nstr(abs(G**2 - (Aq+64*Bq)),4))
print("  F1(z(tau))^2 - (A+256B)  =", mp.nstr(abs(F1v**2 - (Aq+256*Bq)),4))
print("  F1 - sqrt((t+256)/(t+64))*F2 =", mp.nstr(abs(F1v - mp.sqrt((tq+256)/(tq+64))*F2v),4))

print()
print("CERT-5: 1/pi certificates, dps=130")
mp.mp.dps = 130
s10005 = mp.sqrt(10005); s163 = mp.sqrt(163)
def F_theta(coeff, x, N):
    s = mp.mpf(0); st = mp.mpf(0)
    for n in range(N):
        term = coeff(n)*x**n
        s += term; st += n*term
    return s, st
z163 = mp.mpf(-1)/151931373056000
c1fn = lambda n: mp.rf(mp.mpf(1)/6,n)*mp.rf(mp.mpf(1)/2,n)*mp.rf(mp.mpf(5)/6,n)/mp.factorial(n)**3
F1c, tF1c = F_theta(c1fn, z163, 14)
A1c = mp.mpf(13591409)/(426880*s10005)
B1c = mp.mpf(272570067)/(213440*s10005)
val1 = A1c*F1c + B1c*tF1c
print("  level 1: residual vs 1/pi =", mp.nstr(val1 - 1/mp.pi, 4))
c2c = mp.mpf(262537412640768768)
Pt  = lambda x: x**3 + c2c*x**2 + 196608*x + 16777216
dPt = lambda x: 3*x**2 + 2*c2c*x + 196608
tr = -c2c
for _ in range(80):
    tr = tr - Pt(tr)/dPt(tr)
print("  t root: residual P(t) =", mp.nstr(Pt(tr),3), ", shift =", mp.nstr(tr + c2c, 10))
xi = 256*tr/(tr+64)**2
a3 = mp.mpf(16827610604518993301932059648729); a2m = mp.mpf(-3396577776039932112)
a1c = mp.mpf(4200598602252294912); a0 = mp.mpf(4096)
print("  xi = X(t) =", mp.nstr(xi, 25))
print("  cubic(xi) residual =", mp.nstr(a3*xi**3+a2m*xi**2+a1c*xi+a0, 3))
S = (tr-64)/(tr+64)
print("  S - sqrt(1-xi) =", mp.nstr(S-mp.sqrt(1-xi),3))
roots = mp.polyroots([mp.mpf(668649972819460401), mp.mpf(50012252033677839), mp.mpf(1467), mp.mpf(-41450311432931)], maxsteps=400, extraprec=400)
reals = [r.real for r in roots if abs(mp.im(r)) < mp.mpf(10)**(-80)]
print("  alpha real roots:", [mp.nstr(r,25) for r in reals])
c2fn = lambda n: mp.factorial(4*n)/(mp.mpf(256)**n*mp.factorial(n)**4)
F2c, tF2c = F_theta(c2fn, xi, 12)
best = None
for al in reals:
    val2 = s163*(al*F2c + S*tF2c)
    res = val2 - 1/mp.pi
    print(f"  level 2, alpha={mp.nstr(al,20)}: residual = {mp.nstr(res,4)}")
    if best is None or abs(res) < abs(best[1]): best = (al, res)
alpha = best[0]
print("  agreement digits:", mp.nstr(-mp.log10(abs(best[1]/(1/mp.pi))),6))
lam = (tr+256)*(64-tr)/((512-tr)*(tr+64))
mu  = -96*tr/((tr+256)*(64-tr))
rho = mp.sqrt((tr+256)/(tr+64))
Bv = B1c/s163; Av = A1c/s163
print("  B - S/(rho*lam)        =", mp.nstr(Bv - S/(rho*lam), 3))
print("  A - (alpha - S*mu)/rho =", mp.nstr(Av - (alpha - S*mu)/rho, 3))
print("  conjugate xi modulus: |xi_2|=|xi_3| =", mp.nstr(mp.sqrt(abs((a0/a3)/xi)), 6))


==> anc/certificates/numerical_verification.py <==
#!/usr/bin/env python3
# rad1m_final_checks.py
#
# Pure Python/SymPy/mpmath final checks for RAD1M.
#
# Checks:
# 1. Exact 2F1 ODE/gauge bridge certificate:
#       f1(z(t)) = ((t+256)/(t+64))^(1/4) f2(X(t))
#    hence, by Clausen,
#       F1(z(t)) = rho(t) F2(X(t)).
#
# 2. Exact discriminant-resolvent certificate:
#       disc(P_D)/D is a rational square for D=-11,-19,-43,-67,-163.
#
# 3. High-precision D=-163 sign/1/pi certificate:
#       1/pi = sqrt(163)[alpha F2(xi) + S theta_X F2(xi)]
#    and reports residual.
#
# Requirements:
#   pip install sympy mpmath
#
# Run:
#   python3 rad1m_final_checks.py

import sympy as sp
import mpmath as mp
from math import log10

def header(s):
    print("\n" + "="*88)
    print(s)
    print("="*88)

def exact_ode_bridge_certificate():
    header("1. Exact ODE/gauge bridge certificate")

    t = sp.symbols("t")
    z = sp.Rational(1728)*t**2/(t+256)**3
    X = sp.Rational(256)*t/(t+64)**2

    def pullback_PR(a, b, c, w):
        # Gauss equation:
        # w(1-w)y'' + [c-(a+b+1)w]y' - ab y = 0
        # normalized:
        # y'' + p(w)y' + q(w)y = 0
        p = (c - (a+b+1)*w)/(w*(1-w))
        q = -(a*b)/(w*(1-w))
        wp = sp.diff(w, t)
        P = sp.cancel(p*wp - sp.diff(wp, t)/wp)
        R = sp.cancel(q*wp**2)
        return sp.factor(P), sp.factor(R)

    P1, R1 = pullback_PR(sp.Rational(1,12), sp.Rational(5,12), sp.Rational(1), z)
    P2, R2 = pullback_PR(sp.Rational(1,8), sp.Rational(3,8), sp.Rational(1), X)

    # g = ((t+256)/(t+64))^(1/4)
    L = sp.Rational(1,4)*(1/(t+256) - 1/(t+64))  # g'/g

    # If y2 satisfies ODE2, y1=g*y2 satisfies transformed ODE:
    # y1'' + (P2-2L)y1' + (R2 - P2 L + L^2 - L')y1 = 0
    P_ok = sp.cancel(P2 - P1 - 2*L) == 0
    R_trans = sp.cancel(R2 - P2*L + L**2 - sp.diff(L, t))
    R_ok = sp.cancel(R1 - R_trans) == 0

    Q1 = sp.cancel(R1 - sp.diff(P1, t)/2 - P1**2/4)
    Q2 = sp.cancel(R2 - sp.diff(P2, t)/2 - P2**2/4)
    Q_ok = sp.cancel(Q1 - Q2) == 0

    print("P1 =", sp.factor(P1))
    print("P2 =", sp.factor(P2))
    print("g'/g =", sp.factor(L))
    print("P2 - P1 - 2 g'/g == 0:", P_ok)
    print("R1 - transformed_R2 == 0:", R_ok)
    print("normal-form Q1 - Q2 == 0:", Q_ok)
    print("Q(t) =", sp.factor(Q1))

    if not (P_ok and R_ok and Q_ok):
        raise SystemExit("ODE/gauge bridge certificate FAILED")

def exact_discriminant_certificate():
    header("2. Exact discriminant-resolvent certificate")

    X = sp.symbols("X")
    cubics = {
        -11: X**3 - sp.Rational(420048,290521)*X**2 + sp.Rational(531200,290521)*X + sp.Rational(4096,290521),
        -19: X**3 - sp.Rational(1744,29241)*X**2 + sp.Rational(174848,2368521)*X + sp.Rational(4096,191850201),
        -43: X**3 - sp.Rational(1744592,29127224889)*X**2 + sp.Rational(174762752,2359305216009)*X + sp.Rational(4096,191103722496729),
        -67: X**3 - sp.Rational(290256592,806257114040889)*X**2 + sp.Rational(29076138752,65306826237312009)*X + sp.Rational(4096,5289852925222272729),
        -163: X**3
              - sp.Rational(517692085968592,2564793568742416293542456889)*X**2
              + sp.Rational(51859242003114752,207748279068135719776939008009)*X
              + sp.Rational(4096,16827610604518993301932059648729),
    }

    def is_square_int(n):
        n = int(n)
        if n < 0:
            return False, None
        r = sp.integer_nthroot(n, 2)[0]
        return r*r == n, r

    roots = {}
    for D, expr in cubics.items():
        P = sp.Poly(expr, X, domain=sp.QQ)
        disc = sp.factor(sp.discriminant(P.as_expr(), X))
        ratio = sp.factor(disc / sp.Rational(D))
        ratio = sp.Rational(ratio)

        num_ok, num_sqrt = is_square_int(ratio.p)
        den_ok, den_sqrt = is_square_int(ratio.q)
        ok = num_ok and den_ok

        sqrt_ratio = sp.Rational(num_sqrt, den_sqrt) if ok else None
        roots[D] = sqrt_ratio

        print(f"D={D:5d}")
        print("  disc(P_D^mon)/D is rational square:", ok)
        print("  sqrt(disc/D) =", sqrt_ratio)

        if not ok:
            raise SystemExit(f"Discriminant certificate FAILED for D={D}")

def numeric_D163_sign_certificate():
    header("3. D=-163 sign and 1/pi numerical certificate")

    mp.mp.dps = 120

    # t root for D=-163:
    # t^3 + 262537412640768768 t^2 + 196608 t + 16777216 = 0
    Acoef = mp.mpf(262537412640768768)

    def Pt(x):
        return x**3 + Acoef*x**2 + mp.mpf(196608)*x + mp.mpf(16777216)

    def dPt(x):
        return 3*x**2 + 2*Acoef*x + mp.mpf(196608)

    # real Fricke-cusp branch: large negative root
    tval = -Acoef + mp.mpf("1e-12")
    for _ in range(80):
        tval -= Pt(tval)/dPt(tval)

    xi = mp.mpf(256)*tval/(tval+64)**2
    S = (tval-64)/(tval+64)
    chi163_star = -mp.mpf(223263987730882560)

    alpha = (mp.mpf(1)/12)*(
        4*(tval**2 + 80*tval + 1024)/(tval+64)**2
        - (tval+256)/(tval+64)
        - 1
        - 2*chi163_star*tval**2/((tval+64)*(tval+256)*(tval-512))
    )

    def F2_and_theta(x, nterms=40):
        coeff = mp.mpf(1)
        F = mp.mpf(1)
        theta = mp.mpf(0)
        xn = mp.mpf(1)
        for n in range(1, nterms):
            coeff *= mp.mpf((4*n-3)*(4*n-2)*(4*n-1)*(4*n))/(mp.mpf(256)*n**4)
            xn *= x
            term = coeff*xn
            F += term
            theta += n*term
        return F, theta

    F2, thetaF2 = F2_and_theta(xi, 40)
    val = mp.sqrt(163)*(alpha*F2 + S*thetaF2)
    target = 1/mp.pi
    residual = val - target

    # alpha polynomial residual
    alpha_res = (
        mp.mpf(668649972819460401)*alpha**3
        + mp.mpf(50012252033677839)*alpha**2
        + mp.mpf(1467)*alpha
        - mp.mpf(41450311432931)
    )

    print("t branch =", mp.nstr(tval, 70))
    print("xi =", mp.nstr(xi, 70))
    print("S =", mp.nstr(S, 70))
    print("alpha =", mp.nstr(alpha, 70))
    print("alpha cubic residual =", mp.nstr(alpha_res, 30))
    print("computed 1/pi value =", mp.nstr(val, 90))
    print("true 1/pi           =", mp.nstr(target, 90))
    print("residual            =", mp.nstr(residual, 50))

    # require at least 70 decimal places agreement
    if abs(residual) > mp.mpf("1e-70"):
        raise SystemExit("D=-163 sign/1pi certificate FAILED")

def numeric_bridge_sanity():
    header("4. Optional high-precision numerical bridge sanity check")

    mp.mp.dps = 80
    for tt in [mp.mpf('-1000000'), mp.mpf('-100000000')]:
        zt = mp.mpf(1728)*tt**2/(tt+256)**3
        Xt = mp.mpf(256)*tt/(tt+64)**2
        rho = mp.sqrt((tt+256)/(tt+64))

        F1 = mp.hyper([mp.mpf(1)/6, mp.mpf(1)/2, mp.mpf(5)/6], [1,1], zt)
        F2 = mp.hyper([mp.mpf(1)/4, mp.mpf(1)/2, mp.mpf(3)/4], [1,1], Xt)
        res = F1 - rho*F2
        print("t =", tt)
        print("  bridge residual =", mp.nstr(res, 40))

def main():
    exact_ode_bridge_certificate()
    exact_discriminant_certificate()
    numeric_D163_sign_certificate()
    numeric_bridge_sanity()
    header("FINAL STATUS")
    print("ALL RAD1M FINAL CHECKS PASSED")

if __name__ == "__main__":
    main()


==> anc/certificates/output_certificates.txt <==
CERT-1: disc(P_D) in D*(Q^x)^2, independent integer_nthroot check
  D=-11: D|disc=True, disc/D perfect square=True, disc<0=True
  D=-19: D|disc=True, disc/D perfect square=True, disc<0=True
  D=-43: D|disc=True, disc/D perfect square=True, disc<0=True
  D=-67: D|disc=True, disc/D perfect square=True, disc<0=True
  D=-163: D|disc=True, disc/D perfect square=True, disc<0=True

CERT-2: ODE bridge, normal forms on the t-line
  Q1 - Q2 = 0  -> PASS
  (P2-P1)/2 - d/dt log rho^(1/2) = 0  -> PASS
  common Q(t) = (t**2 + 80*t + 4096)/(4*t**2*(t + 64)**2)
  1 - z(t) = (t - 512)**2*(t + 64)/(t + 256)**3
  1 - X(t) = (t - 64)**2/(t + 64)**2
CERT-3: branch bridge f1(z(t)) = rho^(1/2) f2(X(t)), dps=60
  t=-2600: |z|=0.9070 |X|=0.103494  f1-rho^.5*f2 = 0.0
  t=-777777: |z|=0.0022 |X|=0.000329  f1-rho^.5*f2 = 7.779e-62
  t=-1000000: |z|=0.0017 |X|=0.000256  f1-rho^.5*f2 = 0.0
  3F2 level, t=-1e6: F1 - rho*F2 = 7.779e-62

CERT-4: eta/Eisenstein identities at tau=1.3i, dps=50
  F2(X(tau)) - G           = 0.0
  G^2 - (A+64B)            = 1.336e-50
  F1(z(tau))^2 - (A+256B)  = 1.336e-50
  F1 - sqrt((t+256)/(t+64))*F2 = 2.673e-51

CERT-5: 1/pi certificates, dps=130
  level 1: residual vs 1/pi = -5.635e-132
  t root: residual P(t) = -9.15e-80 , shift = 7.488761241e-13
  xi = X(t) = -9.75099119873959384855847e-16
  cubic(xi) residual = 0.0
  S - sqrt(1-xi) = 0.0
  alpha real roots: ['0.02493195446879323036925499']
  level 2, alpha=0.024931954468793230369: residual = 5.635e-132
  agreement digits: 130.752
  B - S/(rho*lam)        = 0.0
  A - (alpha - S*mu)/rho = 0.0
  conjugate xi modulus: |xi_2|=|xi_3| = 4.99625e-7

========================================================================================
1. Exact ODE/gauge bridge certificate
========================================================================================
P1 = (t**2 + 416*t + 16384)/(t*(t + 64)*(t + 256))
P2 = 1/t
g'/g = -48/((t + 64)*(t + 256))
P2 - P1 - 2 g'/g == 0: True
R1 - transformed_R2 == 0: True
normal-form Q1 - Q2 == 0: True
Q(t) = (t**2 + 80*t + 4096)/(4*t**2*(t + 64)**2)

========================================================================================
2. Exact discriminant-resolvent certificate
========================================================================================
D=  -11
  disc(P_D^mon)/D is rational square: True
  sqrt(disc/D) = 2201485312/1722499009
D=  -19
  disc(P_D^mon)/D is rational square: True
  sqrt(disc/D) = 211288064/23085974187
D=  -43
  disc(P_D^mon)/D is rational square: True
  sqrt(disc/D) = 90898432000000/467483085772005891483
D=  -67
  disc(P_D^mon)/D is rational square: True
  sqrt(disc/D) = 838712123392000000/11554551952877987779657554693
D= -163
  disc(P_D^mon)/D is rational square: True
  sqrt(disc/D) = 889345562545495347888128000000/45519895289170469819991986914645772910060302515527

========================================================================================
3. D=-163 sign and 1/pi numerical certificate
========================================================================================
t branch = -262537412640768767.9999999999992511238759367998009544173679102277166354
xi = -0.0000000000000009750991198739593848558470346748040424050662786937309870773282439599459
S = 1.000000000000000487549559936979573575636819966183193427387771680748184
alpha = 0.02493195446879323036925498953687225157506514994306021557053906819267654
alpha cubic residual = 1.63505657856312987644546062704e-106
computed 1/pi value = 0.318309886183790671537767526745028724068919291480912897495334688117793595268453070180227606
true 1/pi           = 0.318309886183790671537767526745028724068919291480912897495334688117793595268453070180227606
residual            = 5.8088878722739774092270459499295277713553287880732e-121

========================================================================================
4. Optional high-precision numerical bridge sanity check
========================================================================================
t = -1000000.0
  bridge residual = -1.054219794323052322434857405127001900771e-81
t = -100000000.0
  bridge residual = 0.0

========================================================================================
FINAL STATUS
========================================================================================
ALL RAD1M FINAL CHECKS PASSED

